Trigonal Elliptic Coordinates on the Sphere and Some Applications

We construct a theta-function parametrization of the unit sphere adapted to the eight trigonal directions. The construction follows from a cubic theta identity discussed by Bobek and admits an equivalent representation in Jacobi elliptic functions. The angular parameter and theta nome give a nonorthogonal coordinate system whose squared Cartesian components are related to the three-component Volterra chain. An algebraic change of angle, retaining the nome, yields orthogonal coordinates with explicit metric coefficients and a diagonal Laplace--Beltrami operator. We apply both parametrizations to the geometry of O'Brien's reduced Jahn--Teller model and give compact expressions for real spherical harmonics of degrees two and three. The orthogonal angle is the polar angle of an $E_g$ quadrupolar doublet, while one octupolar harmonic depends only on the nome within each octant.

==> anc/README.txt <==
REPRODUCIBILITY MATERIAL
Trigonal Elliptic Coordinates on the Sphere and Some Applications
Vladimir Mikhalev

Start with reproducibility_checks.nb in Mathematica. Evaluate its sections in a
fresh kernel. Each section clears Global` definitions. This self-contained
notebook contains the five verification scripts, with their terminal Quit[]
removed. No external data or extra Mathematica packages are required.

trigonal_elliptic_coordinates.nb is the author's original exploration notebook,
preserved byte for byte, including stored outputs. It is historical material,
not a complete verification notebook for the final paper. Its angle obeys
manuscript t = 2 x_original. Consult the final manuscript for current notation
and orthogonality statements. The original notebook was parsed successfully;
its graphical cells were not reevaluated for this release.

The standalone scripts can each be run in a separate Wolfram kernel:
  WolframKernel -noinit -noprompt -script verify_bobek_reduction.wl
Repeat with each verify_*.wl file. Alternatively use wolframscript -file FILE
if configured on your system. Each standalone script ends with Quit[].
A licensed Wolfram Mathematica/Wolfram Engine installation is needed.
Verified here with Mathematica 14.3.0 for Mac OS X ARM (64-bit).

Coverage:
- verify_bobek_reduction.wl: Section 2, nine 120-digit parameter pairs.
- verify_volterra.wl: Section 4, symbolic differentiation and 30 numerical
  pairs at 220-digit input precision. Residual reported as 0``139.65.
- verify_metric.wl: Section 5.4, four 120-digit parameter pairs.
- verify_orthogonal_coordinates.wl: Section 6, nine 100-digit pairs.
- verify_harmonic_bases.wl: Section 7, exact polynomial Laplacians and Gram
  matrices for the l=2 and l=3 bases.

In the metric, Volterra, and orthogonal scripts x denotes manuscript t, not
Cartesian X. In the harmonic script x,y,z are Cartesian polynomial variables.
Mathematica's Jacobi functions use parameter m = k^2.

Numerical zero notation 0``p records finite numerical accuracy; it is not an
analytic proof. These checks sample regular interior points, not q=1, octant
boundaries, or the angular degeneracy q=0. They do not provide a spectral
convergence study, a global eigenfunction calculation, or an analytic proof of
the Volterra identity. The scripts do not regenerate all publication figures.
Expected output from the current checks is supplied in verification_logs/.

The manuscript LaTeX is the authority for final notation and scientific claims.


==> anc/reproducibility_checks.nb <==
Notebook[{Cell["Trigonal Elliptic Coordinates: Reproducibility Checks", 
   "Title"], Cell["Vladimir Mikhalev", "Subtitle"], 
  Cell["Companion to Trigonal Elliptic Coordinates on the Sphere and Some \
Applications. These checks reproduce selected computations in Sections 2, 4, \
5.4, 6 and 7. Evaluate sections in order in a fresh kernel. Each section \
clears Global` definitions. High-precision residuals are numerical evidence, \
not analytic proofs. No external files or packages are needed by this \
notebook.", "Text"], Cell["Notation: x in the metric, orthogonal-coordinate \
and Volterra checks is the manuscript angular parameter t; it is not the \
Cartesian coordinate X. In the original historical notebook, t = 2 x. In the \
harmonic check, x,y,z are Cartesian polynomial variables. Mathematica uses \
parameter m = k^2.", "Text"], Cell["verify_bobek_reduction.wl", "Section"], 
  Cell[BoxData["ClearAll[\"Global`*\"];\nClearAll[th,ph];\nth[j_,z_,q_]:=Elli\
pticTheta[j,z,q];\nDo[q=N[q0,120];bigQ=q^3;h=-I \
Log[q];\nkappa=-Derivative[0,1,0][EllipticTheta][1,0,bigQ] \
th[1,h,bigQ]^2/Derivative[0,1,0][EllipticTheta][1,0,q];\np[z_]:=th[1,z,bigQ]t\
h[1,z-h,bigQ]th[1,z+h,bigQ];\nDo[t=N[t0,120];z=t+h/2;omega=Exp[2Pi \
I/3];common=I kappa q^(-1/4)Exp[-I \
t];\nproducts={p[z-2Pi/3],p[z+2Pi/3],p[z]};factors={omega \
th[4,t-2Pi/3,q],omega^-1 \
th[4,t+2Pi/3,q],th[4,t,q]};\nr2=2th[4,2Pi/3,q]/th[4,0,q]+th[4,0,q]^2/th[4,2Pi\
/3,q]^2;\nPrint[{q0,t0,\"relative product \
residual\",Max[Abs[products/common-factors]],\"cubic \
residual\",Total[products^3]/Times@@products-r2}]\n,{t0,{1/5,7/10,2}}],{q0,{1\
/10,1/2,4/5}}];"], "Input"], Cell["verify_volterra.wl", "Section"], 
  Cell[BoxData["ClearAll[\"Global`*\"];\nClearAll[coords,m,k,u,a,s,c,d,h,expr\
];\n(* Symbolically differentiate the Jacobi representation at fixed m. \
*)\nh=(1-m JacobiSN[a,m]^4)/(3-m JacobiSN[a,m]^4);\nexpr=h/(1-m \
JacobiSN[a,m]^2 \
JacobiSN[{u-a,u+a,u},m]^2);\nder=D[expr,u];\nmax=0;\nDo[qq=N[q,220];mm=(Ellip\
ticTheta[2,0,qq]/EllipticTheta[3,0,qq])^4;kk=EllipticK[mm];aa=4kk/3;ss=Jacobi\
SN[aa,mm];hh=(1-mm ss^4)/(3-mm ss^4);lambda=-4kk JacobiCN[aa,mm] \
JacobiDN[aa,mm]/(Pi hh ss);\nDo[uu=2kk \
N[x,220]/Pi;vv=expr/.{m->mm,a->aa,u->uu};dv=(2kk/Pi)der/.{m->mm,a->aa,u->uu};\
err=Max[Abs[dv-lambda \
vv(RotateLeft[vv]-RotateRight[vv])]];max=Max[max,err],{x,{1/10,1/5,7/10,13/10\
,2,3}}];Print[{q,\"lambda\",N[lambda,16]}],{q,{1/20,1/5,1/2,4/5,9/10}}];Print\
[\"Maximum absolute Volterra residual: \",max];"], "Input"], 
  Cell["verify_metric.wl", "Section"], 
  Cell[BoxData["ClearAll[\"Global`*\"];\nClearAll[z,qq];\nt[z_,qq_]:=Elliptic\
Theta[4,z,qq];\ntx[z_,qq_]:=Derivative[0,1,0][EllipticTheta][4,z,qq];\ntxx[z_\
,qq_]:=Derivative[0,2,0][EllipticTheta][4,z,qq];\nDo[q=N[q0,120];x=N[x0,120];\
zz={x-2Pi/3,x+2Pi/3,x};aa=t[#,q]&/@zz;l=MapThread[tx[#1,q]/#2&,{zz,aa}];b=Map\
Thread[-txx[#1,q]/(4q \
#2)&,{zz,aa}];t0=t[0,q];ta=t[2Pi/3,q];tt=ta/t0;ttq=(-txx[2Pi/3,q]/(4q)*t0+ta*\
txx[0,q]/(4q))/t0^2;rr=Sqrt[2tt+tt^-2];rrq=(1-tt^-3)ttq/rr;u=aa^3/(Times@@aa)\
/rr^2;lx=(3l-Total[l])/2;lq=(3b-Total[b])/2-rrq/rr;ee=Total[u \
lx^2];ff=Total[u lx lq];gg=Total[u lq^2];cc=rr^-6;cp=-6rrq/rr^7;lam=-3 rr^2 \
tx[2Pi/3,q]/ta/(tt-tt^-2);det=lam^2 \
cp^2/(16cc);e2=lam^2/4(Total[Times@@#&/@Subsets[u,{2}]]-9cc);Print[{x0,q0,\"E\
,F,G\",N[{ee,ff,gg},18],\"E residual\",ee-e2,\"det residual\",ee \
gg-ff^2-det,\"det\",N[det,18]}],{x0,{1/5,7/10}},{q0,{1/5,1/2}}];"], "Input"], 
  Cell["verify_orthogonal_coordinates.wl", "Section"], 
  Cell[BoxData["ClearAll[\"Global`*\"];\nt[z_,q_]:=EllipticTheta[4,z,q];tx[z_\
,q_]:=Derivative[0,1,0][EllipticTheta][4,z,q];txx[z_,q_]:=Derivative[0,2,0][E\
llipticTheta][4,z,q];\nDo[q=N[q0,100];x=N[x0,100];zz={x-2Pi/3,x+2Pi/3,x};aa=t\
[#,q]&/@zz;l=MapThread[tx[#1,q]/#2&,{zz,aa}];b=MapThread[-txx[#1,q]/(4q \
#2)&,{zz,aa}];t0=t[0,q];ta=t[2Pi/3,q];tt=ta/t0;ttq=(-txx[2Pi/3,q]t0+ta \
txx[0,q])/(4q \
t0^2);rr=Sqrt[2tt+tt^-2];rrq=(1-tt^-3)ttq/rr;u=aa^3/(Times@@aa)/rr^2;px=(3l-T\
otal[l])/2;pq=(3b-Total[b])/2-rrq/rr;ex=Total[u px^2];ff=Total[u px \
pq];gg=Total[u pq^2];ux=2u px;uq=2u \
pq;\nv=3u[[1]]-1;w=Sqrt[3](u[[2]]-u[[3]]);sig=Sqrt[v^2+w^2]/2;al=ArcTan[v,w];\
ax=(v Sqrt[3](ux[[2]]-ux[[3]])-w 3ux[[1]])/(v^2+w^2);aq=(v \
Sqrt[3](uq[[2]]-uq[[3]])-w \
3uq[[1]])/(v^2+w^2);xa=1/ax;xq=-aq/ax;cc=rr^-6;cp=-6rrq/rr^7;dd=1-sig \
Cos[3al];newE=ex xa^2;newF=xa(ff+ex xq);newG=gg+2ff xq+ex \
xq^2;\nPrint[{x0,q0,\"alpha,s\",N[{al,sig},12],\"mixed\",newF,\"metric \
residuals\",{newE-sig^2/(2dd),newG-3cp^2/(8cc sig^2 \
dd)},\"cubic\",1-3sig^2+2sig^3 \
Cos[3al]-27cc}];\n,{q0,{1/5,1/2,4/5}},{x0,{1/5,7/10,13/10}}];"], "Input"], 
  Cell["verify_harmonic_bases.wl", "Section"], 
  Cell[BoxData["ClearAll[\"Global`*\"];\nvars={x,y,z};rr=x^2+y^2+z^2;\nf2={(3\
x^2-rr)/2,Sqrt[3](y^2-z^2)/2,Sqrt[3]y z,Sqrt[3]z x,Sqrt[3]x y};\nf3=Join[{x y \
z},Table[vars[[i]](5vars[[i]]^2-3rr),{i,3}],Table[vars[[i]](vars[[Mod[i,3]+1]\
]^2-vars[[Mod[i+1,3]+1]]^2),{i,3}]];\nmom[p_]:=Total[Map[Function[term,Module\
[{c=term[[2]],pow=term[[1]]},If[AnyTrue[pow,OddQ],0,c \
2Times@@(Gamma[(#+1)/2]&/@pow)/Gamma[(Total[pow]+3)/2]]]],CoefficientRules[Ex\
pand[p],vars]]];\nPrint[\"Laplacians: \
\",Simplify[Table[Total[D[f,{v,2}]&/@vars],{f,Join[f2,f3]}]]];\nPrint[\"l=2 \
Gram: \",Simplify[Table[mom[f g],{f,f2},{g,f2}]]];Print[\"l=3 Gram: \
\",Simplify[Table[mom[f g],{f,f3},{g,f3}]]];"], "Input"]}, 
 StyleDefinitions -> "Default.nb"]


==> anc/verification_logs/notebook_validation.txt <==
"Notebook input cells match the verified scripts (except kernel exit removal and fresh-context reset): "{True, True, True, True, True}


==> anc/verification_logs/runs.json <==
[
  {
    "script": "verify_bobek_reduction.wl",
    "returncode": 0
  },
  {
    "script": "verify_harmonic_bases.wl",
    "returncode": 0
  },
  {
    "script": "verify_metric.wl",
    "returncode": 0
  },
  {
    "script": "verify_orthogonal_coordinates.wl",
    "returncode": 0
  },
  {
    "script": "verify_volterra.wl",
    "returncode": 0
  }
]

==> anc/verification_logs/verify_bobek_reduction.txt <==
{1/10, 1/5, "relative product residual", 0``117.85769102259935, "cubic residual", 0``116.56613989943378 + 0``116.58006451086851*I}
{1/10, 7/10, "relative product residual", 0``117.86987789342885, "cubic residual", 0``116.58064244835256 + 0``116.61196233569689*I}
{1/10, 2, "relative product residual", 0``117.68447404982908, "cubic residual", 0``116.51958888171674 + 0``116.62254888985922*I}
{1/2, 1/5, "relative product residual", 0``117.75828106732507, "cubic residual", 0``115.82436867462393 + 0``115.84850753308926*I}
{1/2, 7/10, "relative product residual", 0``117.72753325157531, "cubic residual", 0``115.73003399740622 + 0``115.7774241072045*I}
{1/2, 2, "relative product residual", 0``117.63359240530326, "cubic residual", 0``115.71218082464941 + 0``115.82803433482975*I}
{4/5, 1/5, "relative product residual", 0``114.74654490937736, "cubic residual", 0``110.86678624877086 + 0``112.41664497821448*I}
{4/5, 7/10, "relative product residual", 0``114.58557514681301, "cubic residual", 0``110.85718409637245 + 0``112.19236579475744*I}
{4/5, 2, "relative product residual", 0``114.84860217209464, "cubic residual", 0``110.84750337912344 + 0``112.14202699428333*I}


==> anc/verification_logs/verify_harmonic_bases.txt <==
"Laplacians: "{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
"l=2 Gram: "{{(4*Pi)/5, 0, 0, 0, 0}, {0, (4*Pi)/5, 0, 0, 0}, {0, 0, (4*Pi)/5, 0, 0}, {0, 0, 0, (4*Pi)/5, 0}, {0, 0, 0, 0, (4*Pi)/5}}
"l=3 Gram: "{{(4*Pi)/105, 0, 0, 0, 0, 0, 0}, {0, (16*Pi)/7, 0, 0, 0, 0, 0}, {0, 0, (16*Pi)/7, 0, 0, 0, 0}, {0, 0, 0, (16*Pi)/7, 0, 0, 0}, {0, 0, 0, 0, (16*Pi)/105, 0, 0}, {0, 0, 0, 0, 0, (16*Pi)/105, 0}, {0, 0, 0, 0, 0, 0, (16*Pi)/105}}


==> anc/verification_logs/verify_metric.txt <==
{1/5, 1/5, "E,F,G", {0.63385218172837340609014603044671699607`18., 0.29570459795978191900791862444903695909`18., 2.49352202721766702876753769524872583883`18.}, "E residual", 0``118.2498926760937, "det residual", 0``116.03504646904966, "det", 1.49308316788511847898400369447803641368`18.}
{1/5, 1/2, "E,F,G", {2.47791888690018402026593290126706484222`18., 1.41216315293289522482759149177100409287`18., 0.92174895431770505281558074830065858599`18.}, "E residual", 0``117.16280591505185, "det residual", 0``115.15220993302843, "det", 0.28981437238296064669613246087007775166`18.}
{7/10, 1/5, "E,F,G", {0.51162202248257322744060182331652054974`18., -0.26854222145613000516365568262506478389`18., 3.05928600374708289824699244421930836584`18.}, "E residual", 0``118.31257888973275, "det residual", 0``115.86791011285692, "det", 1.49308316788511847898400369447803641368`18.}
{7/10, 1/2, "E,F,G", {0.83817331181912157401552154369490306744`18., -0.7442459648177834716484329614243443346`18., 1.00661333000374590126711589242337429481`18.}, "E residual", 0``117.55460573188009, "det residual", 0``115.66696118092418, "det", 0.28981437238296064669613246087007775166`18.}


==> anc/verification_logs/verify_orthogonal_coordinates.txt <==
{1/5, 1/5, "alpha,s", {0.44915333577038992617518184404288862397`12., 0.48009798878107109686919447508282915343`12.}, "mixed", 0``96.60221555754998, "metric residuals", {0``98.52236949581683, 0``95.75862486982986}, "cubic", 0``98.41115708421447}
{7/10, 1/5, "alpha,s", {-0.19563450062980503696267600909213832544`12., 0.55671987484914742206216009228713977016`12.}, "mixed", 0``96.33997124698602, "metric residuals", {0``98.19218780009636, 0``95.54850364084838}, "cubic", 0``98.32100100050697}
{13/10, 1/5, "alpha,s", {-1.75170523544844281701346005125501380203`12., 0.5096382097983233635514448458428690109`12.}, "mixed", 0``96.38993920676344, "metric residuals", {0``98.43095986453709, 0``95.50497346671845}, "cubic", 0``98.47160216133709}
{1/5, 1/2, "alpha,s", {0.15227836055736808850917620231103309343`12., 0.79775790010798557485776701120353210673`12.}, "mixed", 0``95.81857464605042, "metric residuals", {0``96.94711394593274, 0``95.28560720212563}, "cubic", 0``97.34402327734252}
{7/10, 1/2, "alpha,s", {-0.03649355314772354317516337632423576766`12., 0.93577234880805318258223545299728311626`12.}, "mixed", 0``95.4970955869556, "metric residuals", {0``95.91328783148872, 0``95.35367822004133}, "cubic", 0``97.125012606908}
{13/10, 1/2, "alpha,s", {-2.00307213689537015021923942194732667445`12., 0.86436078117467610693357807880783599`12.}, "mixed", 0``95.20881999167352, "metric residuals", {0``96.45151101940613, 0``94.8073770426749}, "cubic", 0``97.33525597308795}
{1/5, 4/5, "alpha,s", {0.00310864075151390688782033062680346103`12., 0.99464930063336240043410954260139212713`12.}, "mixed", 0``92.34578016929581, "metric residuals", {0``90.6773039050248, 0``92.76000656979315}, "cubic", 0``93.8559119749055}
{7/10, 4/5, "alpha,s", {-0.00004917582145794749173633197048276648`12., 0.99991482518047844433201703817283189962`12.}, "mixed", 0``92.3192204931192, "metric residuals", {0``87.09899870336922, 0``94.27854322431905}, "cubic", 0``93.85841536253693}
{13/10, 4/5, "alpha,s", {-2.09369322004364409603775675335879262432`12., 0.9987860254735768398897415258747776058`12.}, "mixed", 0``90.1969873366671, "metric residuals", {0``89.54448376638385, 0``91.14788912252783}, "cubic", 0``94.09815495482204}


==> anc/verification_logs/verify_volterra.txt <==
{1/20, "lambda", 3.51606346493624616644503712948632612164`16.}
{1/5, "lambda", 4.29686943320798694243819170264545439717`16.}
{1/2, "lambda", 9.06882177995115654789430278129318461048`16.}
{4/5, "lambda", 28.15759303901232166907194246853109727728`16.}
{9/10, "lambda", 59.63510398511289166611485862470877232196`16.}
"Maximum absolute Volterra residual: "0``139.64998098330682


==> anc/verify_bobek_reduction.wl <==
ClearAll[th,ph];
th[j_,z_,q_]:=EllipticTheta[j,z,q];
Do[q=N[q0,120];bigQ=q^3;h=-I Log[q];
kappa=-Derivative[0,1,0][EllipticTheta][1,0,bigQ] th[1,h,bigQ]^2/Derivative[0,1,0][EllipticTheta][1,0,q];
p[z_]:=th[1,z,bigQ]th[1,z-h,bigQ]th[1,z+h,bigQ];
Do[t=N[t0,120];z=t+h/2;omega=Exp[2Pi I/3];common=I kappa q^(-1/4)Exp[-I t];
products={p[z-2Pi/3],p[z+2Pi/3],p[z]};factors={omega th[4,t-2Pi/3,q],omega^-1 th[4,t+2Pi/3,q],th[4,t,q]};
r2=2th[4,2Pi/3,q]/th[4,0,q]+th[4,0,q]^2/th[4,2Pi/3,q]^2;
Print[{q0,t0,"relative product residual",Max[Abs[products/common-factors]],"cubic residual",Total[products^3]/Times@@products-r2}]
,{t0,{1/5,7/10,2}}],{q0,{1/10,1/2,4/5}}];Quit[];


==> anc/verify_harmonic_bases.wl <==
vars={x,y,z};rr=x^2+y^2+z^2;
f2={(3x^2-rr)/2,Sqrt[3](y^2-z^2)/2,Sqrt[3]y z,Sqrt[3]z x,Sqrt[3]x y};
f3=Join[{x y z},Table[vars[[i]](5vars[[i]]^2-3rr),{i,3}],Table[vars[[i]](vars[[Mod[i,3]+1]]^2-vars[[Mod[i+1,3]+1]]^2),{i,3}]];
mom[p_]:=Total[Map[Function[term,Module[{c=term[[2]],pow=term[[1]]},If[AnyTrue[pow,OddQ],0,c 2Times@@(Gamma[(#+1)/2]&/@pow)/Gamma[(Total[pow]+3)/2]]]],CoefficientRules[Expand[p],vars]]];
Print["Laplacians: ",Simplify[Table[Total[D[f,{v,2}]&/@vars],{f,Join[f2,f3]}]]];
Print["l=2 Gram: ",Simplify[Table[mom[f g],{f,f2},{g,f2}]]];Print["l=3 Gram: ",Simplify[Table[mom[f g],{f,f3},{g,f3}]]];Quit[];


==> anc/verify_metric.wl <==
ClearAll[z,qq];
t[z_,qq_]:=EllipticTheta[4,z,qq];
tx[z_,qq_]:=Derivative[0,1,0][EllipticTheta][4,z,qq];
txx[z_,qq_]:=Derivative[0,2,0][EllipticTheta][4,z,qq];
Do[q=N[q0,120];x=N[x0,120];zz={x-2Pi/3,x+2Pi/3,x};aa=t[#,q]&/@zz;l=MapThread[tx[#1,q]/#2&,{zz,aa}];b=MapThread[-txx[#1,q]/(4q #2)&,{zz,aa}];t0=t[0,q];ta=t[2Pi/3,q];tt=ta/t0;ttq=(-txx[2Pi/3,q]/(4q)*t0+ta*txx[0,q]/(4q))/t0^2;rr=Sqrt[2tt+tt^-2];rrq=(1-tt^-3)ttq/rr;u=aa^3/(Times@@aa)/rr^2;lx=(3l-Total[l])/2;lq=(3b-Total[b])/2-rrq/rr;ee=Total[u lx^2];ff=Total[u lx lq];gg=Total[u lq^2];cc=rr^-6;cp=-6rrq/rr^7;lam=-3 rr^2 tx[2Pi/3,q]/ta/(tt-tt^-2);det=lam^2 cp^2/(16cc);e2=lam^2/4(Total[Times@@#&/@Subsets[u,{2}]]-9cc);Print[{x0,q0,"E,F,G",N[{ee,ff,gg},18],"E residual",ee-e2,"det residual",ee gg-ff^2-det,"det",N[det,18]}],{x0,{1/5,7/10}},{q0,{1/5,1/2}}];Quit[];


==> anc/verify_orthogonal_coordinates.wl <==
t[z_,q_]:=EllipticTheta[4,z,q];tx[z_,q_]:=Derivative[0,1,0][EllipticTheta][4,z,q];txx[z_,q_]:=Derivative[0,2,0][EllipticTheta][4,z,q];
Do[q=N[q0,100];x=N[x0,100];zz={x-2Pi/3,x+2Pi/3,x};aa=t[#,q]&/@zz;l=MapThread[tx[#1,q]/#2&,{zz,aa}];b=MapThread[-txx[#1,q]/(4q #2)&,{zz,aa}];t0=t[0,q];ta=t[2Pi/3,q];tt=ta/t0;ttq=(-txx[2Pi/3,q]t0+ta txx[0,q])/(4q t0^2);rr=Sqrt[2tt+tt^-2];rrq=(1-tt^-3)ttq/rr;u=aa^3/(Times@@aa)/rr^2;px=(3l-Total[l])/2;pq=(3b-Total[b])/2-rrq/rr;ex=Total[u px^2];ff=Total[u px pq];gg=Total[u pq^2];ux=2u px;uq=2u pq;
v=3u[[1]]-1;w=Sqrt[3](u[[2]]-u[[3]]);sig=Sqrt[v^2+w^2]/2;al=ArcTan[v,w];ax=(v Sqrt[3](ux[[2]]-ux[[3]])-w 3ux[[1]])/(v^2+w^2);aq=(v Sqrt[3](uq[[2]]-uq[[3]])-w 3uq[[1]])/(v^2+w^2);xa=1/ax;xq=-aq/ax;cc=rr^-6;cp=-6rrq/rr^7;dd=1-sig Cos[3al];newE=ex xa^2;newF=xa(ff+ex xq);newG=gg+2ff xq+ex xq^2;
Print[{x0,q0,"alpha,s",N[{al,sig},12],"mixed",newF,"metric residuals",{newE-sig^2/(2dd),newG-3cp^2/(8cc sig^2 dd)},"cubic",1-3sig^2+2sig^3 Cos[3al]-27cc}];
,{q0,{1/5,1/2,4/5}},{x0,{1/5,7/10,13/10}}];Quit[];


==> anc/verify_volterra.wl <==
ClearAll[coords,m,k,u,a,s,c,d,h,expr];
(* Symbolically differentiate the Jacobi representation at fixed m. *)
h=(1-m JacobiSN[a,m]^4)/(3-m JacobiSN[a,m]^4);
expr=h/(1-m JacobiSN[a,m]^2 JacobiSN[{u-a,u+a,u},m]^2);
der=D[expr,u];
max=0;
Do[qq=N[q,220];mm=(EllipticTheta[2,0,qq]/EllipticTheta[3,0,qq])^4;kk=EllipticK[mm];aa=4kk/3;ss=JacobiSN[aa,mm];hh=(1-mm ss^4)/(3-mm ss^4);lambda=-4kk JacobiCN[aa,mm] JacobiDN[aa,mm]/(Pi hh ss);
Do[uu=2kk N[x,220]/Pi;vv=expr/.{m->mm,a->aa,u->uu};dv=(2kk/Pi)der/.{m->mm,a->aa,u->uu};err=Max[Abs[dv-lambda vv(RotateLeft[vv]-RotateRight[vv])]];max=Max[max,err],{x,{1/10,1/5,7/10,13/10,2,3}}];Print[{q,"lambda",N[lambda,16]}],{q,{1/20,1/5,1/2,4/5,9/10}}];Print["Maximum absolute Volterra residual: ",max];Quit[];

